Budgeted Dynamic Trace Structures for Token-Efficient Sequential Computation

Sequential computation increasingly produces long traces containing nested branches, status transitions, textual payloads, and compact summaries of earlier execution. This paper introduces budgeted dynamic trace structures (BDTS), a data-structural framework for maintaining rooted trace graphs and append-only histories under an explicit byte or token budget. BDTS combines status-filtered reachability, cursor pagination, soft-capped recency logs, reference-counted observation keys, delta overlays, bounded cost caches, and summary-plus-suffix compaction. We give formal invariants, asymptotic bounds, and an ancillary Rust implementation with reproducible benchmarks. Across synthetic traces with 10,000-40,000 vertices, the prototype builds graphs in 0.58-2.72 ms, enumerates all descendants in 0.24-1.42 ms, and compacts histories of 350k-2.71M approximate tokens to 1,048-4,120 approximate tokens. Tokenizer and forward measurements with three public model targets reduce 3,359-3,360 trace tokens to 432-433 tokens.

==> anc/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "anstream"
version = "1.0.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "824a212faf96e9acacdbd09febd34438f8f711fb84e09a8916013cd7815ca28d"
dependencies = [
 "anstyle",
 "anstyle-parse",
 "anstyle-query",
 "anstyle-wincon",
 "colorchoice",
 "is_terminal_polyfill",
 "utf8parse",
]

[[package]]
name = "anstyle"
version = "1.0.14"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "940b3a0ca603d1eade50a4846a2afffd5ef57a9feac2c0e2ec2e14f9ead76000"

[[package]]
name = "anstyle-parse"
version = "1.0.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "52ce7f38b242319f7cabaa6813055467063ecdc9d355bbb4ce0c68908cd8130e"
dependencies = [
 "utf8parse",
]

[[package]]
name = "anstyle-query"
version = "1.1.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "40c48f72fd53cd289104fc64099abca73db4166ad86ea0b4341abe65af83dadc"
dependencies = [
 "windows-sys",
]

[[package]]
name = "anstyle-wincon"
version = "3.0.11"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "291e6a250ff86cd4a820112fb8898808a366d8f9f58ce16d1f538353ad55747d"
dependencies = [
 "anstyle",
 "once_cell_polyfill",
 "windows-sys",
]

[[package]]
name = "anyhow"
version = "1.0.102"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7f202df86484c868dbad7eaa557ef785d5c66295e41b460ef922eca0723b842c"

[[package]]
name = "budgeted-trace-structures"
version = "0.1.0"
dependencies = [
 "anyhow",
 "clap",
 "serde",
 "serde_json",
]

[[package]]
name = "clap"
version = "4.6.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1ddb117e43bbf7dacf0a4190fef4d345b9bad68dfc649cb349e7d17d28428e51"
dependencies = [
 "clap_builder",
 "clap_derive",
]

[[package]]
name = "clap_builder"
version = "4.6.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "714a53001bf66416adb0e2ef5ac857140e7dc3a0c48fb28b2f10762fc4b5069f"
dependencies = [
 "anstream",
 "anstyle",
 "clap_lex",
 "strsim",
]

[[package]]
name = "clap_derive"
version = "4.6.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f2ce8604710f6733aa641a2b3731eaa1e8b3d9973d5e3565da11800813f997a9"
dependencies = [
 "heck",
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "clap_lex"
version = "1.1.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "c8d4a3bb8b1e0c1050499d1815f5ab16d04f0959b233085fb31653fbfc9d98f9"

[[package]]
name = "colorchoice"
version = "1.0.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1d07550c9036bf2ae0c684c4297d503f838287c83c53686d05370d0e139ae570"

[[package]]
name = "heck"
version = "0.5.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2304e00983f87ffb38b55b444b5e3b60a884b5d30c0fca7d82fe33449bbe55ea"

[[package]]
name = "is_terminal_polyfill"
version = "1.70.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a6cb138bb79a146c1bd460005623e142ef0181e3d0219cb493e02f7d08a35695"

[[package]]
name = "itoa"
version = "1.0.18"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "8f42a60cbdf9a97f5d2305f08a87dc4e09308d1276d28c869c684d7777685682"

[[package]]
name = "memchr"
version = "2.8.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f8ca58f447f06ed17d5fc4043ce1b10dd205e060fb3ce5b979b8ed8e59ff3f79"

[[package]]
name = "once_cell_polyfill"
version = "1.70.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "384b8ab6d37215f3c5301a95a4accb5d64aa607f1fcb26a11b5303878451b4fe"

[[package]]
name = "proc-macro2"
version = "1.0.106"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "8fd00f0bb2e90d81d1044c2b32617f68fcb9fa3bb7640c23e9c748e53fb30934"
dependencies = [
 "unicode-ident",
]

[[package]]
name = "quote"
version = "1.0.45"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "41f2619966050689382d2b44f664f4bc593e129785a36d6ee376ddf37259b924"
dependencies = [
 "proc-macro2",
]

[[package]]
name = "serde"
version = "1.0.228"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9a8e94ea7f378bd32cbbd37198a4a91436180c5bb472411e48b5ec2e2124ae9e"
dependencies = [
 "serde_core",
 "serde_derive",
]

[[package]]
name = "serde_core"
version = "1.0.228"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "41d385c7d4ca58e59fc732af25c3983b67ac852c1a25000afe1175de458b67ad"
dependencies = [
 "serde_derive",
]

[[package]]
name = "serde_derive"
version = "1.0.228"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d540f220d3187173da220f885ab66608367b6574e925011a9353e4badda91d79"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "serde_json"
version = "1.0.149"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "83fc039473c5595ace860d8c4fafa220ff474b3fc6bfdb4293327f1a37e94d86"
dependencies = [
 "itoa",
 "memchr",
 "serde",
 "serde_core",
 "zmij",
]

[[package]]
name = "strsim"
version = "0.11.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7da8b5736845d9f2fcb837ea5d9e2628564b3b043a70948a3f0b778838c5fb4f"

[[package]]
name = "syn"
version = "2.0.117"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e665b8803e7b1d2a727f4023456bbbbe74da67099c585258af0ad9c5013b9b99"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "unicode-ident"
version = "1.0.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e6e4313cd5fcd3dad5cafa179702e2b244f760991f45397d14d4ebf38247da75"

[[package]]
name = "utf8parse"
version = "0.2.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "06abde3611657adf66d383f00b093d7faecc7fa57071cce2578660c9f1010821"

[[package]]
name = "windows-link"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f0805222e57f7521d6a62e36fa9163bc891acd422f971defe97d64e70d0a4fe5"

[[package]]
name = "windows-sys"
version = "0.61.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ae137229bcbd6cdf0f7b80a31df61766145077ddf49416a728b02cb3921ff3fc"
dependencies = [
 "windows-link",
]

[[package]]
name = "zmij"
version = "1.0.21"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "b8848ee67ecc8aedbaf3e4122217aff892639231befc6a1b58d29fff4c2cabaa"


==> anc/Cargo.toml <==
[package]
name = "budgeted-trace-structures"
version = "0.1.0"
edition = "2021"
license = "MIT"
description = "Ancillary implementation for budgeted dynamic trace structures."

[lib]
name = "budgeted_trace_structures"
path = "src/lib.rs"

[[bin]]
name = "tracebench"
path = "src/bin/tracebench.rs"

[dependencies]
anyhow = "1"
clap = { version = "4", features = ["derive"] }
serde = { version = "1", features = ["derive"] }
serde_json = "1"


==> anc/README.md <==
# Ancillary Artifact

This directory contains the reproducibility material for the manuscript
“Budgeted Dynamic Trace Structures for Token-Efficient Sequential Computation.”

The Rust crate implements the data structures used in the experiments:

- `TraceGraph` for status-filtered rooted reachability.
- `BudgetedHistory` and `CompactionWindow` for bounded trace representation.
- `SoftCappedLog` for hard/soft bounded durable recency.
- `ObservationRegistry` for reference-counted exact and recursive keys.
- `DeltaOverlay` for exact key-level change aggregation.
- `BudgetPolicy` for byte and token budgets.
- `TraceBench` for the synthetic benchmark used in the paper.

Run one Rust benchmark:

```sh
cargo run --manifest-path anc/Cargo.toml --release --bin tracebench -- \
  --nodes 20000 \
  --branching 4 \
  --status-period 7 \
  --payload-bytes 256 \
  --budget-tokens 2048 \
  --output-json anc/results/tracebench.json \
  --output-csv anc/results/tracebench.csv
```

Run the Rust benchmark matrix used by the manuscript:

```sh
python3 anc/scripts/run_tracebench_matrix.py
```

Run one model-budget measurement:

```sh
python3 anc/scripts/hf_model_measure.py \
  --output-json anc/results/hf_model_measure.json
```

Run the multi-model measurement matrix used by the manuscript:

```sh
python3 anc/scripts/run_model_matrix.py
```

If access credentials are needed by the hosting service, provide them through
the `HF_TOKEN` environment variable. The scripts do not persist credentials.


==> anc/results/hf_model_measure.json <==
{
  "model_id": "distilbert/distilgpt2",
  "events": 128,
  "payload_bytes": 96,
  "retained_events": 16,
  "raw_token_count": 2431,
  "compacted_token_count": 316,
  "token_ratio": 0.1299876593994241,
  "context_limit": 1024,
  "forward_window_tokens": 256,
  "generation_window_tokens": 128,
  "load_ms": 1825.672916998883,
  "forward_ms": 73.14920899807476,
  "generate_ms": 46.257457997853635,
  "generated_tokens": 8,
  "torch_version": "2.12.0"
}


==> anc/results/model_distilbert__distilgpt2.json <==
{
  "model_id": "distilbert/distilgpt2",
  "events": 160,
  "payload_bytes": 112,
  "retained_events": 20,
  "raw_token_count": 3359,
  "compacted_token_count": 432,
  "token_ratio": 0.12860970526942542,
  "context_limit": 1024,
  "forward_window_tokens": 256,
  "generation_window_tokens": 128,
  "load_ms": 1727.9884170020523,
  "forward_ms": 66.76229200093076,
  "generate_ms": 50.889833000837825,
  "generated_tokens": 8,
  "torch_version": "2.12.0"
}


==> anc/results/model_facebook__opt-125m.json <==
{
  "model_id": "facebook/opt-125m",
  "events": 160,
  "payload_bytes": 112,
  "retained_events": 20,
  "raw_token_count": 3360,
  "compacted_token_count": 433,
  "token_ratio": 0.1288690476190476,
  "context_limit": 2048,
  "forward_window_tokens": 256,
  "generation_window_tokens": 128,
  "load_ms": 1975.2992499998072,
  "forward_ms": 70.93158399948152,
  "generate_ms": 87.67499999885331,
  "generated_tokens": 8,
  "torch_version": "2.12.0"
}


==> anc/results/model_gpt2.json <==
{
  "model_id": "gpt2",
  "events": 160,
  "payload_bytes": 112,
  "retained_events": 20,
  "raw_token_count": 3359,
  "compacted_token_count": 432,
  "token_ratio": 0.12860970526942542,
  "context_limit": 1024,
  "forward_window_tokens": 256,
  "generation_window_tokens": 128,
  "load_ms": 1904.511624998122,
  "forward_ms": 113.62387500048499,
  "generate_ms": 85.55374999923515,
  "generated_tokens": 8,
  "torch_version": "2.12.0"
}


==> anc/results/model_matrix.csv <==
model_id,events,payload_bytes,retained_events,raw_token_count,compacted_token_count,token_ratio,context_limit,forward_window_tokens,generation_window_tokens,load_ms,forward_ms,generate_ms,generated_tokens,torch_version
distilbert/distilgpt2,160,112,20,3359,432,0.12860970526942542,1024,256,128,1727.9884170020523,66.76229200093076,50.889833000837825,8,2.12.0
gpt2,160,112,20,3359,432,0.12860970526942542,1024,256,128,1904.511624998122,113.62387500048499,85.55374999923515,8,2.12.0
facebook/opt-125m,160,112,20,3360,433,0.1288690476190476,2048,256,128,1975.2992499998072,70.93158399948152,87.67499999885331,8,2.12.0


==> anc/results/model_matrix.json <==
[
  {
    "model_id": "distilbert/distilgpt2",
    "events": 160,
    "payload_bytes": 112,
    "retained_events": 20,
    "raw_token_count": 3359,
    "compacted_token_count": 432,
    "token_ratio": 0.12860970526942542,
    "context_limit": 1024,
    "forward_window_tokens": 256,
    "generation_window_tokens": 128,
    "load_ms": 1727.9884170020523,
    "forward_ms": 66.76229200093076,
    "generate_ms": 50.889833000837825,
    "generated_tokens": 8,
    "torch_version": "2.12.0"
  },
  {
    "model_id": "gpt2",
    "events": 160,
    "payload_bytes": 112,
    "retained_events": 20,
    "raw_token_count": 3359,
    "compacted_token_count": 432,
    "token_ratio": 0.12860970526942542,
    "context_limit": 1024,
    "forward_window_tokens": 256,
    "generation_window_tokens": 128,
    "load_ms": 1904.511624998122,
    "forward_ms": 113.62387500048499,
    "generate_ms": 85.55374999923515,
    "generated_tokens": 8,
    "torch_version": "2.12.0"
  },
  {
    "model_id": "facebook/opt-125m",
    "events": 160,
    "payload_bytes": 112,
    "retained_events": 20,
    "raw_token_count": 3360,
    "compacted_token_count": 433,
    "token_ratio": 0.1288690476190476,
    "context_limit": 2048,
    "forward_window_tokens": 256,
    "generation_window_tokens": 128,
    "load_ms": 1975.2992499998072,
    "forward_ms": 70.93158399948152,
    "generate_ms": 87.67499999885331,
    "generated_tokens": 8,
    "torch_version": "2.12.0"
  }
]


==> anc/results/tracebench.csv <==
nodes,edges,active_descendants,all_descendants,original_tokens,compacted_tokens,compression_ratio,graph_build_ms,active_query_ms,full_query_ms,history_build_ms,compaction_ms,estimated_history_bytes,soft_log_entries,soft_log_bytes,registry_keys,registry_notifications,registry_ms
20000,19999,7132,19999,1350000,2072,0.00153481,1.268958,0.249375,0.553459,1.604542,0.010083,5760000,100,26900,3,2,0.002791


==> anc/results/tracebench.json <==
{
  "nodes": 20000,
  "edges": 19999,
  "active_descendants": 7132,
  "all_descendants": 19999,
  "original_tokens": 1350000,
  "compacted_tokens": 2072,
  "compression_ratio": 0.0015348148148148148,
  "graph_build_ms": 1.268958,
  "active_query_ms": 0.24937499999999999,
  "full_query_ms": 0.5534589999999999,
  "history_build_ms": 1.6045420000000001,
  "compaction_ms": 0.010083,
  "estimated_history_bytes": 5760000,
  "soft_log_entries": 100,
  "soft_log_bytes": 26900,
  "registry_keys": 3,
  "registry_notifications": 2,
  "registry_ms": 0.002791
}


==> anc/results/tracebench_balanced_10k.json <==
{
  "nodes": 10000,
  "edges": 9999,
  "active_descendants": 3624,
  "all_descendants": 9999,
  "original_tokens": 350000,
  "compacted_tokens": 1048,
  "compression_ratio": 0.002994285714285714,
  "graph_build_ms": 0.5820000000000001,
  "active_query_ms": 0.106542,
  "full_query_ms": 0.242833,
  "history_build_ms": 0.7003750000000001,
  "compaction_ms": 0.005625000000000001,
  "estimated_history_bytes": 1600000,
  "soft_log_entries": 110,
  "soft_log_bytes": 15400,
  "registry_keys": 3,
  "registry_notifications": 2,
  "registry_ms": 0.001584
}


==> anc/results/tracebench_deep_40k.json <==
{
  "nodes": 40000,
  "edges": 39999,
  "active_descendants": 10954,
  "all_descendants": 39999,
  "original_tokens": 2710000,
  "compacted_tokens": 4120,
  "compression_ratio": 0.0015202952029520296,
  "graph_build_ms": 2.721583,
  "active_query_ms": 0.688666,
  "full_query_ms": 1.4150829999999999,
  "history_build_ms": 3.365375,
  "compaction_ms": 0.039,
  "estimated_history_bytes": 11520000,
  "soft_log_entries": 100,
  "soft_log_bytes": 26900,
  "registry_keys": 3,
  "registry_notifications": 2,
  "registry_ms": 0.004542
}


==> anc/results/tracebench_matrix.csv <==
workload,nodes,edges,active_descendants,all_descendants,original_tokens,compacted_tokens,compression_ratio,graph_build_ms,active_query_ms,full_query_ms,history_build_ms,compaction_ms,soft_log_entries,soft_log_bytes,registry_keys,registry_notifications,registry_ms
balanced_10k,10000,9999,3624,9999,350000,1048,0.002994285714285714,0.5820000000000001,0.106542,0.242833,0.7003750000000001,0.005625000000000001,110,15400,3,2,0.001584
wide_20k,20000,19999,7854,19999,1030000,2072,0.002011650485436893,1.168959,0.254834,0.589167,1.41975,0.009082999999999999,116,23780,3,2,0.002375
deep_40k,40000,39999,10954,39999,2710000,4120,0.0015202952029520296,2.721583,0.688666,1.4150829999999999,3.365375,0.039,100,26900,3,2,0.004542


==> anc/results/tracebench_matrix.json <==
[
  {
    "nodes": 10000,
    "edges": 9999,
    "active_descendants": 3624,
    "all_descendants": 9999,
    "original_tokens": 350000,
    "compacted_tokens": 1048,
    "compression_ratio": 0.002994285714285714,
    "graph_build_ms": 0.5820000000000001,
    "active_query_ms": 0.106542,
    "full_query_ms": 0.242833,
    "history_build_ms": 0.7003750000000001,
    "compaction_ms": 0.005625000000000001,
    "estimated_history_bytes": 1600000,
    "soft_log_entries": 110,
    "soft_log_bytes": 15400,
    "registry_keys": 3,
    "registry_notifications": 2,
    "registry_ms": 0.001584,
    "workload": "balanced_10k"
  },
  {
    "nodes": 20000,
    "edges": 19999,
    "active_descendants": 7854,
    "all_descendants": 19999,
    "original_tokens": 1030000,
    "compacted_tokens": 2072,
    "compression_ratio": 0.002011650485436893,
    "graph_build_ms": 1.168959,
    "active_query_ms": 0.254834,
    "full_query_ms": 0.589167,
    "history_build_ms": 1.41975,
    "compaction_ms": 0.009082999999999999,
    "estimated_history_bytes": 4480000,
    "soft_log_entries": 116,
    "soft_log_bytes": 23780,
    "registry_keys": 3,
    "registry_notifications": 2,
    "registry_ms": 0.002375,
    "workload": "wide_20k"
  },
  {
    "nodes": 40000,
    "edges": 39999,
    "active_descendants": 10954,
    "all_descendants": 39999,
    "original_tokens": 2710000,
    "compacted_tokens": 4120,
    "compression_ratio": 0.0015202952029520296,
    "graph_build_ms": 2.721583,
    "active_query_ms": 0.688666,
    "full_query_ms": 1.4150829999999999,
    "history_build_ms": 3.365375,
    "compaction_ms": 0.039,
    "estimated_history_bytes": 11520000,
    "soft_log_entries": 100,
    "soft_log_bytes": 26900,
    "registry_keys": 3,
    "registry_notifications": 2,
    "registry_ms": 0.004542,
    "workload": "deep_40k"
  }
]


==> anc/results/tracebench_wide_20k.json <==
{
  "nodes": 20000,
  "edges": 19999,
  "active_descendants": 7854,
  "all_descendants": 19999,
  "original_tokens": 1030000,
  "compacted_tokens": 2072,
  "compression_ratio": 0.002011650485436893,
  "graph_build_ms": 1.168959,
  "active_query_ms": 0.254834,
  "full_query_ms": 0.589167,
  "history_build_ms": 1.41975,
  "compaction_ms": 0.009082999999999999,
  "estimated_history_bytes": 4480000,
  "soft_log_entries": 116,
  "soft_log_bytes": 23780,
  "registry_keys": 3,
  "registry_notifications": 2,
  "registry_ms": 0.002375
}


==> anc/scripts/hf_model_measure.py <==
#!/usr/bin/env python3
"""Measure representation budgets with the distilbert/distilgpt2 model card target."""

from __future__ import annotations

import argparse
import json
import os
import time
from pathlib import Path

import torch
from transformers import AutoModelForCausalLM, AutoTokenizer, set_seed


def build_text(events: int, payload: int) -> str:
    unit = "x" * payload
    return "\n".join(f"event-{idx}: {unit}" for idx in range(events))


def run(model_id: str, events: int, payload: int, retained: int) -> dict:
    token = os.environ.get("HF_TOKEN")
    kwargs = {"token": token} if token else {}

    load_start = time.perf_counter()
    tokenizer = AutoTokenizer.from_pretrained(model_id, **kwargs)
    model = AutoModelForCausalLM.from_pretrained(model_id, **kwargs)
    model.eval()
    load_ms = (time.perf_counter() - load_start) * 1000.0

    raw_text = build_text(events, payload)
    compact_text = "summary: retained suffix of the trace under a fixed representation budget\n"
    compact_text += build_text(retained, payload)

    raw_tokens = tokenizer(raw_text, return_tensors="pt", verbose=False).input_ids
    compact_encoding = tokenizer(compact_text, return_tensors="pt", verbose=False)
    compact_tokens = compact_encoding.input_ids
    compact_mask = compact_encoding.attention_mask
    context_limit = int(getattr(model.config, "max_position_embeddings", 1024) or 1024)
    forward_window = min(compact_tokens.shape[1], context_limit, 256)
    generation_window = min(compact_tokens.shape[1], context_limit, 128)

    set_seed(7)
    forward_start = time.perf_counter()
    with torch.no_grad():
        _ = model(
            input_ids=compact_tokens[:, -forward_window:],
            attention_mask=compact_mask[:, -forward_window:],
        )
    forward_ms = (time.perf_counter() - forward_start) * 1000.0

    generate_start = time.perf_counter()
    with torch.no_grad():
        generation_input = compact_tokens[:, -generation_window:]
        generation_mask = compact_mask[:, -generation_window:]
        generated = model.generate(
            input_ids=generation_input,
            attention_mask=generation_mask,
            max_new_tokens=8,
            do_sample=False,
            pad_token_id=tokenizer.eos_token_id,
        )
    generate_ms = (time.perf_counter() - generate_start) * 1000.0

    return {
        "model_id": model_id,
        "events": events,
        "payload_bytes": payload,
        "retained_events": retained,
        "raw_token_count": int(raw_tokens.shape[1]),
        "compacted_token_count": int(compact_tokens.shape[1]),
        "token_ratio": float(compact_tokens.shape[1] / raw_tokens.shape[1]),
        "context_limit": context_limit,
        "forward_window_tokens": int(forward_window),
        "generation_window_tokens": int(generation_window),
        "load_ms": load_ms,
        "forward_ms": forward_ms,
        "generate_ms": generate_ms,
        "generated_tokens": int(generated.shape[1] - generation_window),
        "torch_version": torch.__version__,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--model-id", default="distilbert/distilgpt2")
    parser.add_argument("--events", type=int, default=128)
    parser.add_argument("--payload-bytes", type=int, default=96)
    parser.add_argument("--retained-events", type=int, default=16)
    parser.add_argument("--output-json", type=Path, required=True)
    args = parser.parse_args()

    result = run(args.model_id, args.events, args.payload_bytes, args.retained_events)
    args.output_json.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/run_model_matrix.py <==
#!/usr/bin/env python3
"""Run tokenizer/forward measurements for multiple public model families."""

from __future__ import annotations

import csv
import importlib.util
import json
import subprocess
import sys
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
REPO = ROOT.parent
RESULTS = ROOT / "results"

MODELS = [
    "distilbert/distilgpt2",
    "gpt2",
    "facebook/opt-125m",
]


def run_one(model_id: str) -> dict:
    safe_name = model_id.replace("/", "__")
    output_json = RESULTS / f"model_{safe_name}.json"
    cmd = [
        sys.executable,
        str(ROOT / "scripts" / "hf_model_measure.py"),
        "--model-id",
        model_id,
        "--events",
        "160",
        "--payload-bytes",
        "112",
        "--retained-events",
        "20",
        "--output-json",
        str(output_json),
    ]
    subprocess.run(cmd, check=True, cwd=REPO)
    return json.loads(output_json.read_text(encoding="utf-8"))


def main() -> None:
    missing = [
        name
        for name in ["transformers", "torch", "huggingface_hub"]
        if importlib.util.find_spec(name) is None
    ]
    if missing:
        raise SystemExit(f"missing required Python packages: {', '.join(missing)}")

    RESULTS.mkdir(parents=True, exist_ok=True)
    rows = [run_one(model_id) for model_id in MODELS]
    matrix_json = RESULTS / "model_matrix.json"
    matrix_csv = RESULTS / "model_matrix.csv"
    matrix_json.write_text(json.dumps(rows, indent=2) + "\n", encoding="utf-8")

    fields = [
        "model_id",
        "events",
        "payload_bytes",
        "retained_events",
        "raw_token_count",
        "compacted_token_count",
        "token_ratio",
        "context_limit",
        "forward_window_tokens",
        "generation_window_tokens",
        "load_ms",
        "forward_ms",
        "generate_ms",
        "generated_tokens",
        "torch_version",
    ]
    with matrix_csv.open("w", encoding="utf-8", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow({field: row[field] for field in fields})

    print(json.dumps(rows, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/run_tracebench_matrix.py <==
#!/usr/bin/env python3
"""Run a small matrix of trace-structure benchmark workloads."""

from __future__ import annotations

import csv
import json
import subprocess
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
REPO = ROOT.parent
RESULTS = ROOT / "results"

WORKLOADS = [
    {
        "name": "balanced_10k",
        "nodes": 10_000,
        "branching": 4,
        "status_period": 7,
        "payload_bytes": 128,
        "budget_tokens": 1024,
    },
    {
        "name": "wide_20k",
        "nodes": 20_000,
        "branching": 8,
        "status_period": 5,
        "payload_bytes": 192,
        "budget_tokens": 2048,
    },
    {
        "name": "deep_40k",
        "nodes": 40_000,
        "branching": 2,
        "status_period": 11,
        "payload_bytes": 256,
        "budget_tokens": 4096,
    },
]


def run_one(workload: dict) -> dict:
    output_json = RESULTS / f"tracebench_{workload['name']}.json"
    cmd = [
        "cargo",
        "run",
        "--manifest-path",
        str(ROOT / "Cargo.toml"),
        "--release",
        "--bin",
        "tracebench",
        "--",
        "--nodes",
        str(workload["nodes"]),
        "--branching",
        str(workload["branching"]),
        "--status-period",
        str(workload["status_period"]),
        "--payload-bytes",
        str(workload["payload_bytes"]),
        "--budget-tokens",
        str(workload["budget_tokens"]),
        "--output-json",
        str(output_json),
    ]
    subprocess.run(cmd, check=True, cwd=REPO)
    result = json.loads(output_json.read_text(encoding="utf-8"))
    result["workload"] = workload["name"]
    return result


def main() -> None:
    RESULTS.mkdir(parents=True, exist_ok=True)
    rows = [run_one(workload) for workload in WORKLOADS]
    matrix_json = RESULTS / "tracebench_matrix.json"
    matrix_csv = RESULTS / "tracebench_matrix.csv"
    matrix_json.write_text(json.dumps(rows, indent=2) + "\n", encoding="utf-8")

    fields = [
        "workload",
        "nodes",
        "edges",
        "active_descendants",
        "all_descendants",
        "original_tokens",
        "compacted_tokens",
        "compression_ratio",
        "graph_build_ms",
        "active_query_ms",
        "full_query_ms",
        "history_build_ms",
        "compaction_ms",
        "soft_log_entries",
        "soft_log_bytes",
        "registry_keys",
        "registry_notifications",
        "registry_ms",
    ]
    with matrix_csv.open("w", encoding="utf-8", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        for row in rows:
            writer.writerow({field: row[field] for field in fields})

    print(json.dumps(rows, indent=2))


if __name__ == "__main__":
    main()


==> anc/src/bin/tracebench.rs <==
use anyhow::Context;
use budgeted_trace_structures::{SyntheticConfig, TraceBench};
use clap::Parser;
use std::fs;
use std::path::PathBuf;

#[derive(Debug, Parser)]
#[command(about = "Run synthetic benchmarks for budgeted trace structures.")]
struct Args {
    #[arg(long, default_value_t = 10_000)]
    nodes: usize,
    #[arg(long, default_value_t = 4)]
    branching: usize,
    #[arg(long, default_value_t = 7)]
    status_period: usize,
    #[arg(long, default_value_t = 256)]
    payload_bytes: usize,
    #[arg(long, default_value_t = 2048)]
    budget_tokens: usize,
    #[arg(long)]
    output_json: Option<PathBuf>,
    #[arg(long)]
    output_csv: Option<PathBuf>,
}

fn main() -> anyhow::Result<()> {
    let args = Args::parse();
    let report = TraceBench::run(SyntheticConfig {
        nodes: args.nodes,
        branching: args.branching,
        status_period: args.status_period,
        payload_bytes: args.payload_bytes,
        budget_tokens: args.budget_tokens,
    });

    let json = serde_json::to_string_pretty(&report)?;
    println!("{json}");

    if let Some(path) = args.output_json {
        fs::write(&path, format!("{json}\n"))
            .with_context(|| format!("failed to write {}", path.display()))?;
    }

    if let Some(path) = args.output_csv {
        let csv = format!(
            "nodes,edges,active_descendants,all_descendants,original_tokens,compacted_tokens,compression_ratio,graph_build_ms,active_query_ms,full_query_ms,history_build_ms,compaction_ms,estimated_history_bytes,soft_log_entries,soft_log_bytes,registry_keys,registry_notifications,registry_ms\n{},{},{},{},{},{},{:.8},{:.6},{:.6},{:.6},{:.6},{:.6},{},{},{},{},{},{:.6}\n",
            report.nodes,
            report.edges,
            report.active_descendants,
            report.all_descendants,
            report.original_tokens,
            report.compacted_tokens,
            report.compression_ratio,
            report.graph_build_ms,
            report.active_query_ms,
            report.full_query_ms,
            report.history_build_ms,
            report.compaction_ms,
            report.estimated_history_bytes,
            report.soft_log_entries,
            report.soft_log_bytes,
            report.registry_keys,
            report.registry_notifications,
            report.registry_ms
        );
        fs::write(&path, csv).with_context(|| format!("failed to write {}", path.display()))?;
    }

    Ok(())
}


==> anc/src/lib.rs <==
use serde::{Deserialize, Serialize};
use std::collections::{BTreeMap, HashMap, VecDeque};
use std::hash::Hash;
use std::time::Instant;

pub type TraceId = u64;

#[derive(Clone, Copy, Debug, Deserialize, Eq, Ord, PartialEq, PartialOrd, Serialize)]
#[serde(rename_all = "snake_case")]
pub enum EdgeState {
    Active,
    Closed,
}

#[derive(Clone, Debug, Deserialize, Eq, PartialEq, Serialize)]
pub struct TraceEdge {
    pub parent: TraceId,
    pub child: TraceId,
    pub state: EdgeState,
}

#[derive(Clone, Debug, Default, Deserialize, Serialize)]
pub struct TraceGraph {
    children: BTreeMap<TraceId, Vec<TraceEdge>>,
    parent_by_child: HashMap<TraceId, TraceId>,
}

impl TraceGraph {
    pub fn new() -> Self {
        Self::default()
    }

    pub fn upsert_edge(&mut self, parent: TraceId, child: TraceId, state: EdgeState) {
        if let Some(old_parent) = self.parent_by_child.insert(child, parent) {
            if old_parent != parent {
                if let Some(edges) = self.children.get_mut(&old_parent) {
                    edges.retain(|edge| edge.child != child);
                }
            }
        }

        let edges = self.children.entry(parent).or_default();
        match edges.iter_mut().find(|edge| edge.child == child) {
            Some(edge) => edge.state = state,
            None => {
                edges.push(TraceEdge {
                    parent,
                    child,
                    state,
                });
                edges.sort_by_key(|edge| edge.child);
            }
        }
    }

    pub fn set_edge_state(&mut self, child: TraceId, state: EdgeState) -> bool {
        let Some(parent) = self.parent_by_child.get(&child).copied() else {
            return false;
        };
        let Some(edges) = self.children.get_mut(&parent) else {
            return false;
        };
        let Some(edge) = edges.iter_mut().find(|edge| edge.child == child) else {
            return false;
        };
        edge.state = state;
        true
    }

    pub fn children(&self, parent: TraceId, state: Option<EdgeState>) -> Vec<TraceId> {
        self.children
            .get(&parent)
            .into_iter()
            .flat_map(|edges| edges.iter())
            .filter(|edge| state.map_or(true, |s| edge.state == s))
            .map(|edge| edge.child)
            .collect()
    }

    pub fn descendants_breadth_first(
        &self,
        root: TraceId,
        state: Option<EdgeState>,
    ) -> Vec<TraceId> {
        let mut out = Vec::new();
        let mut queue = VecDeque::from([root]);

        while let Some(parent) = queue.pop_front() {
            for child in self.children(parent, state) {
                out.push(child);
                queue.push_back(child);
            }
        }

        out
    }

    pub fn edge_count(&self) -> usize {
        self.children.values().map(Vec::len).sum()
    }
}

#[derive(Clone, Copy, Debug, Deserialize, Eq, PartialEq, Serialize)]
#[serde(tag = "mode", content = "limit", rename_all = "snake_case")]
pub enum BudgetPolicy {
    Bytes(usize),
    Tokens(usize),
}

impl BudgetPolicy {
    pub const APPROX_BYTES_PER_TOKEN: usize = 4;

    pub fn byte_budget(self) -> usize {
        match self {
            Self::Bytes(bytes) => bytes,
            Self::Tokens(tokens) => tokens.saturating_mul(Self::APPROX_BYTES_PER_TOKEN),
        }
    }

    pub fn token_budget(self) -> usize {
        match self {
            Self::Bytes(bytes) => bytes
                .saturating_add(Self::APPROX_BYTES_PER_TOKEN - 1)
                / Self::APPROX_BYTES_PER_TOKEN,
            Self::Tokens(tokens) => tokens,
        }
    }
}

pub fn approximate_token_count(text: &str) -> usize {
    text.len()
        .saturating_add(BudgetPolicy::APPROX_BYTES_PER_TOKEN - 1)
        / BudgetPolicy::APPROX_BYTES_PER_TOKEN
}

pub fn truncate_middle(text: &str, policy: BudgetPolicy) -> String {
    let max_bytes = policy.byte_budget();
    if text.len() <= max_bytes {
        return text.to_owned();
    }
    if max_bytes == 0 {
        return "[truncated]".to_owned();
    }

    let left_budget = max_bytes / 2;
    let right_budget = max_bytes.saturating_sub(left_budget);
    let mut left_end = 0usize;
    let mut right_start = text.len();

    for (idx, ch) in text.char_indices() {
        let end = idx + ch.len_utf8();
        if end <= left_budget {
            left_end = end;
        }
        if idx >= text.len().saturating_sub(right_budget) {
            right_start = right_start.min(idx);
            break;
        }
    }

    let omitted = text[left_end..right_start].chars().count();
    format!(
        "{}[omitted {} chars]{}",
        &text[..left_end],
        omitted,
        &text[right_start..]
    )
}

#[derive(Clone, Debug, Deserialize, Eq, PartialEq, Serialize)]
pub struct TraceItem {
    pub id: TraceId,
    pub payload: String,
}

#[derive(Clone, Debug, Default, Deserialize, Serialize)]
pub struct BudgetedHistory {
    items: Vec<TraceItem>,
}

impl BudgetedHistory {
    pub fn new() -> Self {
        Self::default()
    }

    pub fn append(&mut self, item: TraceItem) {
        self.items.push(item);
    }

    pub fn len(&self) -> usize {
        self.items.len()
    }

    pub fn is_empty(&self) -> bool {
        self.items.is_empty()
    }

    pub fn items(&self) -> &[TraceItem] {
        &self.items
    }

    pub fn approximate_tokens(&self) -> usize {
        self.items
            .iter()
            .map(|item| approximate_token_count(&item.payload))
            .sum()
    }

    pub fn compact(&self, policy: BudgetPolicy, summary: &str) -> CompactedHistory {
        let mut selected = Vec::new();
        let mut remaining = policy.token_budget();

        for item in self.items.iter().rev() {
            if remaining == 0 {
                break;
            }
            let cost = approximate_token_count(&item.payload);
            if cost <= remaining {
                selected.push(item.clone());
                remaining = remaining.saturating_sub(cost);
            } else {
                let payload = truncate_middle(&item.payload, BudgetPolicy::Tokens(remaining));
                selected.push(TraceItem {
                    id: item.id,
                    payload,
                });
                break;
            }
        }
        selected.reverse();

        let mut replacement = Vec::with_capacity(selected.len() + 1);
        replacement.push(TraceItem {
            id: 0,
            payload: summary.to_owned(),
        });
        replacement.extend(selected);

        let original_tokens = self.approximate_tokens();
        let compacted_tokens = replacement
            .iter()
            .map(|item| approximate_token_count(&item.payload))
            .sum();

        CompactedHistory {
            replacement,
            original_tokens,
            compacted_tokens,
        }
    }

    pub fn page(&self, cursor: Option<PageCursor>, page_size: usize) -> HistoryPage {
        let start = cursor.map_or(0, |cursor| cursor.offset).min(self.items.len());
        let end = start.saturating_add(page_size).min(self.items.len());
        HistoryPage {
            items: self.items[start..end].to_vec(),
            next_cursor: (end < self.items.len()).then_some(PageCursor { offset: end }),
        }
    }
}

#[derive(Clone, Debug, Deserialize, Serialize)]
pub struct CompactedHistory {
    pub replacement: Vec<TraceItem>,
    pub original_tokens: usize,
    pub compacted_tokens: usize,
}

#[derive(Clone, Copy, Debug, Deserialize, Eq, PartialEq, Serialize)]
pub struct PageCursor {
    pub offset: usize,
}

#[derive(Clone, Debug, Deserialize, Eq, PartialEq, Serialize)]
pub struct HistoryPage {
    pub items: Vec<TraceItem>,
    pub next_cursor: Option<PageCursor>,
}

#[derive(Clone, Debug, Deserialize, Serialize)]
pub struct SoftCappedLog {
    entries: VecDeque<TraceItem>,
    current_bytes: usize,
    max_bytes: usize,
    soft_ratio_per_mille: u16,
}

impl SoftCappedLog {
    pub fn new(max_bytes: usize) -> Self {
        Self {
            entries: VecDeque::new(),
            current_bytes: 0,
            max_bytes,
            soft_ratio_per_mille: 800,
        }
    }

    pub fn with_soft_ratio_per_mille(mut self, ratio: u16) -> Self {
        self.soft_ratio_per_mille = ratio.min(1000);
        self
    }

    pub fn append(&mut self, item: TraceItem) {
        let item_bytes = item.payload.len();
        self.current_bytes = self.current_bytes.saturating_add(item_bytes);
        self.entries.push_back(item);
        self.enforce_cap(item_bytes);
    }

    pub fn len(&self) -> usize {
        self.entries.len()
    }

    pub fn current_bytes(&self) -> usize {
        self.current_bytes
    }

    pub fn lookup(&self, offset: usize) -> Option<&TraceItem> {
        self.entries.get(offset)
    }

    pub fn page(&self, cursor: Option<PageCursor>, page_size: usize) -> HistoryPage {
        let start = cursor.map_or(0, |cursor| cursor.offset).min(self.entries.len());
        let end = start.saturating_add(page_size).min(self.entries.len());
        HistoryPage {
            items: self
                .entries
                .iter()
                .skip(start)
                .take(end.saturating_sub(start))
                .cloned()
                .collect(),
            next_cursor: (end < self.entries.len()).then_some(PageCursor { offset: end }),
        }
    }

    fn enforce_cap(&mut self, newest_entry_len: usize) {
        if self.max_bytes == 0 || self.current_bytes <= self.max_bytes {
            return;
        }

        let soft_target = self
            .max_bytes
            .saturating_mul(self.soft_ratio_per_mille as usize)
            / 1000;
        let target = soft_target.max(newest_entry_len).min(self.max_bytes);

        while self.entries.len() > 1 && self.current_bytes > target {
            if let Some(front) = self.entries.pop_front() {
                self.current_bytes = self.current_bytes.saturating_sub(front.payload.len());
            } else {
                break;
            }
        }
    }
}

#[derive(Clone, Copy, Debug, Deserialize, Eq, Ord, PartialEq, PartialOrd, Serialize)]
#[serde(rename_all = "snake_case")]
pub enum ObservationMode {
    Exact,
    Recursive,
}

#[derive(Clone, Copy, Debug, Default, Deserialize, Eq, PartialEq, Serialize)]
pub struct ObservationCounts {
    pub exact: usize,
    pub recursive: usize,
}

impl ObservationCounts {
    fn increment(&mut self, mode: ObservationMode) {
        match mode {
            ObservationMode::Exact => self.exact = self.exact.saturating_add(1),
            ObservationMode::Recursive => self.recursive = self.recursive.saturating_add(1),
        }
    }

    fn decrement(&mut self, mode: ObservationMode) {
        match mode {
            ObservationMode::Exact => self.exact = self.exact.saturating_sub(1),
            ObservationMode::Recursive => self.recursive = self.recursive.saturating_sub(1),
        }
    }

    pub fn effective_mode(self) -> Option<ObservationMode> {
        if self.recursive > 0 {
            Some(ObservationMode::Recursive)
        } else if self.exact > 0 {
            Some(ObservationMode::Exact)
        } else {
            None
        }
    }

    pub fn is_empty(self) -> bool {
        self.exact == 0 && self.recursive == 0
    }
}

#[derive(Clone, Debug, Default, Deserialize, Serialize)]
pub struct ObservationRegistry {
    next_subscriber: u64,
    subscribers: HashMap<u64, Vec<(String, ObservationMode)>>,
    counts: BTreeMap<String, ObservationCounts>,
}

impl ObservationRegistry {
    pub fn new() -> Self {
        Self::default()
    }

    pub fn add_subscriber(&mut self) -> u64 {
        let id = self.next_subscriber;
        self.next_subscriber = self.next_subscriber.saturating_add(1);
        self.subscribers.entry(id).or_default();
        id
    }

    pub fn register(&mut self, subscriber: u64, mut keys: Vec<(String, ObservationMode)>) {
        keys.sort();
        keys.dedup();
        let entry = self.subscribers.entry(subscriber).or_default();
        for (key, mode) in keys {
            if entry.iter().any(|existing| existing == &(key.clone(), mode)) {
                continue;
            }
            entry.push((key.clone(), mode));
            self.counts.entry(key).or_default().increment(mode);
        }
    }

    pub fn unregister(&mut self, subscriber: u64, key: &str, mode: ObservationMode) {
        let Some(items) = self.subscribers.get_mut(&subscriber) else {
            return;
        };
        if let Some(pos) = items
            .iter()
            .position(|(existing_key, existing_mode)| existing_key == key && *existing_mode == mode)
        {
            items.remove(pos);
            if let Some(counts) = self.counts.get_mut(key) {
                counts.decrement(mode);
                if counts.is_empty() {
                    self.counts.remove(key);
                }
            }
        }
    }

    pub fn remove_subscriber(&mut self, subscriber: u64) {
        let Some(items) = self.subscribers.remove(&subscriber) else {
            return;
        };
        for (key, mode) in items {
            if let Some(counts) = self.counts.get_mut(&key) {
                counts.decrement(mode);
                if counts.is_empty() {
                    self.counts.remove(&key);
                }
            }
        }
    }

    pub fn effective_mode(&self, key: &str) -> Option<ObservationMode> {
        self.counts.get(key).and_then(|counts| counts.effective_mode())
    }

    pub fn projected_notifications(&self, changed_key: &str) -> Vec<u64> {
        let mut out = Vec::new();
        for (subscriber, keys) in &self.subscribers {
            let matches = keys.iter().any(|(key, mode)| match mode {
                ObservationMode::Exact => key == changed_key,
                ObservationMode::Recursive => {
                    changed_key == key || changed_key.starts_with(&format!("{key}/"))
                }
            });
            if matches {
                out.push(*subscriber);
            }
        }
        out.sort_unstable();
        out
    }
}

#[derive(Clone, Debug, Default, Deserialize, Serialize)]
pub struct DeltaOverlay {
    baseline_by_key: BTreeMap<String, String>,
    current_by_key: BTreeMap<String, String>,
    origin_by_current_key: BTreeMap<String, String>,
    valid: bool,
}

impl DeltaOverlay {
    pub fn new() -> Self {
        Self {
            valid: true,
            ..Self::default()
        }
    }

    pub fn is_valid(&self) -> bool {
        self.valid
    }

    pub fn invalidate(&mut self) {
        self.valid = false;
    }

    pub fn add(&mut self, key: impl Into<String>, value: impl Into<String>) {
        let key = key.into();
        self.origin_by_current_key.remove(&key);
        self.current_by_key.insert(key, value.into());
    }

    pub fn delete(&mut self, key: impl Into<String>, old_value: impl Into<String>) {
        let key = key.into();
        if self.current_by_key.remove(&key).is_none() && !self.baseline_by_key.contains_key(&key) {
            self.baseline_by_key.insert(key.clone(), old_value.into());
        }
        self.origin_by_current_key.remove(&key);
    }

    pub fn update(
        &mut self,
        key: impl Into<String>,
        old_value: impl Into<String>,
        new_value: impl Into<String>,
    ) {
        let key = key.into();
        if !self.current_by_key.contains_key(&key) && !self.baseline_by_key.contains_key(&key) {
            self.baseline_by_key.insert(key.clone(), old_value.into());
        }
        self.current_by_key.insert(key, new_value.into());
    }

    pub fn move_update(
        &mut self,
        source: impl Into<String>,
        destination: impl Into<String>,
        old_value: impl Into<String>,
        new_value: impl Into<String>,
    ) {
        let source = source.into();
        let destination = destination.into();
        if !self.baseline_by_key.contains_key(&source) {
            self.baseline_by_key.insert(source.clone(), old_value.into());
        }
        let origin = self
            .origin_by_current_key
            .remove(&source)
            .unwrap_or_else(|| source.clone());
        self.current_by_key.remove(&source);
        self.current_by_key.insert(destination.clone(), new_value.into());
        if destination != origin {
            self.origin_by_current_key.insert(destination, origin);
        }
    }

    pub fn changed_keys(&self) -> Vec<String> {
        if !self.valid {
            return Vec::new();
        }
        let mut keys = self
            .baseline_by_key
            .keys()
            .chain(self.current_by_key.keys())
            .cloned()
            .collect::<Vec<_>>();
        keys.sort();
        keys.dedup();
        keys.into_iter()
            .filter(|key| self.baseline_by_key.get(key) != self.current_by_key.get(key))
            .collect()
    }

    pub fn rename_pairs(&self) -> Vec<(String, String)> {
        let mut out = self
            .origin_by_current_key
            .iter()
            .filter_map(|(dest, origin)| {
                if self.baseline_by_key.contains_key(origin)
                    && self.current_by_key.contains_key(dest)
                    && !self.current_by_key.contains_key(origin)
                {
                    Some((origin.clone(), dest.clone()))
                } else {
                    None
                }
            })
            .collect::<Vec<_>>();
        out.sort();
        out
    }
}

#[derive(Clone, Copy, Debug, Default, Deserialize, Eq, PartialEq, Serialize)]
pub struct CompactionWindow {
    pub ordinal: u64,
    pub prefill_units: Option<usize>,
}

impl CompactionWindow {
    pub fn new() -> Self {
        Self {
            ordinal: 1,
            prefill_units: None,
        }
    }

    pub fn set_estimated_prefill(&mut self, units: usize) {
        self.prefill_units = Some(units);
    }

    pub fn start_next(&mut self) {
        self.ordinal = self.ordinal.saturating_add(1);
        self.prefill_units = None;
    }
}

#[derive(Clone, Debug)]
pub struct BoundedCostCache<K, V> {
    capacity: usize,
    clock: u64,
    entries: HashMap<K, (V, u64)>,
}

impl<K, V> BoundedCostCache<K, V>
where
    K: Eq + Hash + Clone,
    V: Clone,
{
    pub fn new(capacity: usize) -> Self {
        Self {
            capacity,
            clock: 0,
            entries: HashMap::new(),
        }
    }

    pub fn get_or_insert_with(&mut self, key: K, build: impl FnOnce() -> V) -> V {
        self.clock = self.clock.saturating_add(1);
        if let Some((value, last_used)) = self.entries.get_mut(&key) {
            *last_used = self.clock;
            return value.clone();
        }

        let value = build();
        if self.capacity == 0 {
            return value;
        }
        if self.entries.len() >= self.capacity {
            if let Some(victim) = self
                .entries
                .iter()
                .min_by_key(|(_, (_, last_used))| *last_used)
                .map(|(key, _)| key.clone())
            {
                self.entries.remove(&victim);
            }
        }
        self.entries.insert(key, (value.clone(), self.clock));
        value
    }

    pub fn len(&self) -> usize {
        self.entries.len()
    }
}

#[derive(Clone, Debug, Deserialize, Serialize)]
pub struct SyntheticConfig {
    pub nodes: usize,
    pub branching: usize,
    pub status_period: usize,
    pub payload_bytes: usize,
    pub budget_tokens: usize,
}

impl Default for SyntheticConfig {
    fn default() -> Self {
        Self {
            nodes: 10_000,
            branching: 4,
            status_period: 7,
            payload_bytes: 256,
            budget_tokens: 2_048,
        }
    }
}

#[derive(Clone, Debug, Deserialize, Serialize)]
pub struct BenchReport {
    pub nodes: usize,
    pub edges: usize,
    pub active_descendants: usize,
    pub all_descendants: usize,
    pub original_tokens: usize,
    pub compacted_tokens: usize,
    pub compression_ratio: f64,
    pub graph_build_ms: f64,
    pub active_query_ms: f64,
    pub full_query_ms: f64,
    pub history_build_ms: f64,
    pub compaction_ms: f64,
    pub estimated_history_bytes: usize,
    pub soft_log_entries: usize,
    pub soft_log_bytes: usize,
    pub registry_keys: usize,
    pub registry_notifications: usize,
    pub registry_ms: f64,
}

pub struct TraceBench;

impl TraceBench {
    pub fn run(config: SyntheticConfig) -> BenchReport {
        let mut graph = TraceGraph::new();
        let build_start = Instant::now();
        for child in 1..config.nodes as TraceId {
            let parent = ((child - 1) / config.branching.max(1) as TraceId) as TraceId;
            let state = if config.status_period != 0 && child as usize % config.status_period == 0 {
                EdgeState::Closed
            } else {
                EdgeState::Active
            };
            graph.upsert_edge(parent, child, state);
        }
        let graph_build_ms = elapsed_ms(build_start);

        let active_start = Instant::now();
        let active_descendants = graph.descendants_breadth_first(0, Some(EdgeState::Active));
        let active_query_ms = elapsed_ms(active_start);

        let full_start = Instant::now();
        let all_descendants = graph.descendants_breadth_first(0, None);
        let full_query_ms = elapsed_ms(full_start);

        let mut history = BudgetedHistory::new();
        let payload = "x".repeat(config.payload_bytes);
        let history_start = Instant::now();
        for id in 0..config.nodes as TraceId {
            history.append(TraceItem {
                id,
                payload: format!("event-{id}: {payload}"),
            });
        }
        let history_build_ms = elapsed_ms(history_start);

        let compact_start = Instant::now();
        let compacted = history.compact(
            BudgetPolicy::Tokens(config.budget_tokens),
            "summary: retained suffix of the trace under a fixed representation budget",
        );
        let compaction_ms = elapsed_ms(compact_start);

        let original_tokens = compacted.original_tokens;
        let compacted_tokens = compacted.compacted_tokens;
        let compression_ratio = if original_tokens == 0 {
            1.0
        } else {
            compacted_tokens as f64 / original_tokens as f64
        };

        let registry_start = Instant::now();
        let mut registry = ObservationRegistry::new();
        let first = registry.add_subscriber();
        let second = registry.add_subscriber();
        registry.register(
            first,
            vec![
                ("root".to_string(), ObservationMode::Recursive),
                ("root/alpha".to_string(), ObservationMode::Exact),
            ],
        );
        registry.register(second, vec![("root/beta".to_string(), ObservationMode::Recursive)]);
        let registry_notifications = registry.projected_notifications("root/beta/leaf").len();
        let registry_keys = registry.counts.len();
        let registry_ms = elapsed_ms(registry_start);

        let mut soft_log = SoftCappedLog::new(config.payload_bytes.saturating_mul(128))
            .with_soft_ratio_per_mille(800);
        for id in 0..config.nodes as TraceId {
            soft_log.append(TraceItem {
                id,
                payload: format!("event-{id}: {payload}"),
            });
        }

        BenchReport {
            nodes: config.nodes,
            edges: graph.edge_count(),
            active_descendants: active_descendants.len(),
            all_descendants: all_descendants.len(),
            original_tokens,
            compacted_tokens,
            compression_ratio,
            graph_build_ms,
            active_query_ms,
            full_query_ms,
            history_build_ms,
            compaction_ms,
            estimated_history_bytes: config
                .nodes
                .saturating_mul(config.payload_bytes.saturating_add(32)),
            soft_log_entries: soft_log.len(),
            soft_log_bytes: soft_log.current_bytes(),
            registry_keys,
            registry_notifications,
            registry_ms,
        }
    }
}

fn elapsed_ms(start: Instant) -> f64 {
    start.elapsed().as_secs_f64() * 1000.0
}

#[cfg(test)]
mod tests {
    use super::*;

    #[test]
    fn graph_lists_status_filtered_descendants() {
        let mut graph = TraceGraph::new();
        graph.upsert_edge(0, 1, EdgeState::Active);
        graph.upsert_edge(0, 2, EdgeState::Closed);
        graph.upsert_edge(1, 3, EdgeState::Active);

        assert_eq!(graph.children(0, None), vec![1, 2]);
        assert_eq!(graph.children(0, Some(EdgeState::Active)), vec![1]);
        assert_eq!(
            graph.descendants_breadth_first(0, Some(EdgeState::Active)),
            vec![1, 3]
        );
        assert_eq!(graph.descendants_breadth_first(0, None), vec![1, 2, 3]);
    }

    #[test]
    fn history_compaction_respects_budget() {
        let mut history = BudgetedHistory::new();
        for id in 1..=10 {
            history.append(TraceItem {
                id,
                payload: "abcd".repeat(20),
            });
        }

        let compacted = history.compact(BudgetPolicy::Tokens(30), "summary");
        assert!(compacted.compacted_tokens <= 40);
        assert!(compacted.original_tokens > compacted.compacted_tokens);
        assert_eq!(compacted.replacement.first().unwrap().payload, "summary");
    }

    #[test]
    fn cache_evicts_least_recently_used_entry() {
        let mut cache = BoundedCostCache::new(2);
        assert_eq!(cache.get_or_insert_with("a", || 1), 1);
        assert_eq!(cache.get_or_insert_with("b", || 2), 2);
        assert_eq!(cache.get_or_insert_with("a", || 9), 1);
        assert_eq!(cache.get_or_insert_with("c", || 3), 3);
        assert_eq!(cache.len(), 2);
        assert_eq!(cache.get_or_insert_with("b", || 8), 8);
    }

    #[test]
    fn soft_capped_log_preserves_recent_entries() {
        let mut log = SoftCappedLog::new(100).with_soft_ratio_per_mille(800);
        for id in 0..10 {
            log.append(TraceItem {
                id,
                payload: "x".repeat(30),
            });
        }
        assert!(log.current_bytes() <= 100);
        assert!(log.len() <= 3);
        assert_eq!(log.lookup(log.len() - 1).unwrap().id, 9);
    }

    #[test]
    fn pages_history_with_cursor() {
        let mut history = BudgetedHistory::new();
        for id in 0..5 {
            history.append(TraceItem {
                id,
                payload: id.to_string(),
            });
        }
        let first = history.page(None, 2);
        assert_eq!(first.items.iter().map(|item| item.id).collect::<Vec<_>>(), vec![0, 1]);
        let second = history.page(first.next_cursor, 2);
        assert_eq!(second.items.iter().map(|item| item.id).collect::<Vec<_>>(), vec![2, 3]);
    }

    #[test]
    fn observation_registry_dedupes_and_projects_notifications() {
        let mut registry = ObservationRegistry::new();
        let a = registry.add_subscriber();
        let b = registry.add_subscriber();
        registry.register(
            a,
            vec![
                ("trace".to_string(), ObservationMode::Recursive),
                ("trace".to_string(), ObservationMode::Recursive),
            ],
        );
        registry.register(b, vec![("trace/leaf".to_string(), ObservationMode::Exact)]);
        assert_eq!(registry.effective_mode("trace"), Some(ObservationMode::Recursive));
        assert_eq!(registry.projected_notifications("trace/leaf"), vec![a, b]);
        registry.remove_subscriber(a);
        assert_eq!(registry.effective_mode("trace"), None);
    }

    #[test]
    fn delta_overlay_tracks_updates_and_moves() {
        let mut overlay = DeltaOverlay::new();
        overlay.update("a", "old", "new");
        overlay.move_update("a", "b", "old", "newer");
        assert_eq!(overlay.rename_pairs(), vec![("a".to_string(), "b".to_string())]);
        assert_eq!(overlay.changed_keys(), vec!["a".to_string(), "b".to_string()]);
        overlay.delete("b", "newer");
        assert!(overlay.changed_keys().contains(&"a".to_string()));
    }
}

